Multiple Series Representations of $N$-fold Mellin-Barnes Integrals

Mellin-Barnes (MB) integrals are well-known objects appearing in many branches of mathematics and physics, ranging from hypergeometric functions theory to quantum field theory, solid state physics, asymptotic theory, etc. Although MB integrals have been studied for more than one century, until now there is no systematic computational technique of the multiple series representations of $N$-fold MB integrals for $N>2$. Relying on a simple geometrical analysis based on conic hulls, we show here a solution to this important problem. Our method can be applied to resonant (i.e logarithmic) and nonresonant cases and, depending on the form of the MB integrand, it gives rise to convergent series representations or diverging asymptotic ones. When convergent series are obtained the method also allows, in general, the determination of a single master series for each series representation, which considerably simplifies convergence studies and/or numerical checks. We provide, along with this paper, a Mathematica implementation of our technique with examples of applications. Among them, we present the first evaluation of the hexagon and double box conformal Feynman integrals with unit propagator powers.

==> anc/MBConicHulls.wl <==
(*!1N!*)mcm
j<hTJue'P+lKh]7t>X#r/N5>m^c0Q tv]x\@bKE1_/b0L,tMD/v+#sf,6lO+K{\A')-r=c
A8(n0<5@_jeZ_YtAPO8c`a$=!!sXl#VD(P965a+JHq7XL.BCC ujT:',+o@j]8&qhY8c+Q
JuZGJIJUpX.h0Ht}a#a+JIJUP8cAFgSx)`X7Jj^bePk:5GjLmrE\ZcsN]?l~$e#gEuJI.Y
 IGfj[fpRtG\'ibBScCTkU3O&Q"k200uK6r"e'P+lK(43UZvh'@4uBarNjs9#a yTXMT7p
a4e?_%"bkB]4&x@0i ur:%h'k5k_7&_v%\)8=&'Ykk'A0Boj;eJJA>[c<%^dXjMUs7D#[5
uk/M,+p*M*j"\$\n"bZqL\B[/v7Q(9P e!+;ausPt!fIfwbd6L'm"m];^~"bel0Je?.%*b
P!'YGm[:u;o9k:?1pg?}=~^z&(g-Pv&(fp\S/h[S# 7C6McE\HK6dT3mteUtNn'oY|EhK)
QR=rA3GWK+([LR^,"boV+[!gi;s?KzV[$/$zA9D>`_cs.x0Y3kNn^,"bnEM+A&*te8 Np2
-hO9'R0~NQ+X8cK69I7GO#h)0]]:0GNg-r=ci@'skktr=3 roMg)Bm8FVR;4b6Saa<[86t
ikN7JIhSa,8h($<}rs&):Ut}>{`TdSn=@9l$g9'ue;!"R~'Okk0rF$i?WLttb\Q_M)A@^`
KCGZ\'/x($f9"'G;n_!v^&))_!a&')2ZojiUA5%SZv369d/>aAJ>P}2>a.[)l.O$/(aA.c
@di?@y<CW}RBK?!OM:rD9v<W$pj,,!9d/>aA@QSSGtDb,3h3$^9|+s=EAqn<+DWx(8DNA;
T;U3RsC#%FA/#'2ZG)8=&LG1BS^^&(dn.c@dn_.#?B<E6jB4jW*l?{0(V<$/Sk!RUd+G\8
Qa;4g3jL[R9aAb$ujY2!=ZJuRqfE`Saq?}=~LLM 47@xi?5ZuM/MVUd+/%A}&lGBJinc>U
E@[*.~e+#}27Gl'zVs$,]erD0Z6Yt= N/QMEE=[D!ie?3yG)8=T: }?##L[3oZ 6M2-&$@
%\8@@V<CGmAQjjk2hT.\9=@v*./)'`oK LWyGl'dkkDVj$VU)|^_,.G2%}h0g7kh=[;^Gm
AQ#CZjcc=R@pseKpL!8Ei"Op-N^^,.J^A).)`QdSa`RsuHZX76-dYymE l.bfn[I#{e e]
j."'>"I5UB8cAb%F!O#`$6qPPl&v1loj*l"~'ASWI,8F-}M1T6 F'ACG=dJFM_dT:<6\:+
G2a`0RPU3XGch'@4r_&):Ut}>{(&hv.i#gEuE{"Rdk_%"b5<[_R/kC7NRkTYM9T6k92!=Z
JuhGVe&q<|p\PeZ_+6\=P)<|L\ 2&m72@V!hA/$ @W 7mn^c%mf)Z+/3aA^c@oSDcE\HK6
tdNTlNL~dwA1cV\HK6.^ IGfn_tiYw`I.H^^,."Oj5.i#gEu[D!iU/Q6&G%qA>` QG 6Bc
"CEtD\r(&):Ut}>{oc2>!|2zG)8=Z0TI6W,q(\eK#s\]3s[n#6O&2s,3/t8P[)s3#ZNni{
&[??Q2[&aaq5!L!l +Q|Zu 3#`;-;^GmAQ#CZjN.M,/R`GdSN- nNfOz[;2Jl1c(EtEW:t
O#3ps?e{dRH"ovNn=Ebn5CC1PfT6]ss"9<6@&7TQprG2DH[DG/BGhT16=_>"LL5xL#\@/h
aAO(VDLd7R%|.b0xr9Pl;{$,27Xeo[c#IiN[BNd,$|$2 H'AV:Nz[$G -r.~aA+Dj+j/Ho
^&kw15h|7K0'%q sVo?b@7tA=2;^GmAQ#CZjN.M,ru#a yTX)Na=\=/haAPi[m)L:}G'8=
i1L~dwA1pC[6u;o9k:5GTv[;IKL{F2#`S<Gt[?,.!UVN-%!sI$=+qj/Q'HZkOGX5o[+kL%
 }TXnE795a\#\n`?Jo^bsN:%h' J[gN[_w6M 6"Cr-E5Nk&>T:A>E<%F!O-cM3T6QG.LPv
2>!|2z,3/t3+=_JFh'@4r_TWTP&dA>${p+UbRop%sIcMg)_kA1A4I /`b,G'8c'60cWKBq
%]5[]e"b g)T8L@V!h*8B<U"Iq0=8apOAXLLAC0XJmP]O([iMXmj>78K9!HBaZBK[c[d#.
d}/IMF-H"q'~)/H);|GmF6i?Rop%6L?5)zjk@7tAh=LBV[0[_"32>2NViV50PK-r78r;#P
0(Q+_|[}1i/zh|h|?lO#0RjJ\H 3-c?V G'AV:Bn$*SHs#"$&Z&1/!aAG \D&v1loj*l&B
%qNki"d1$|eK_%"bKr!omVUE&)#OVGX0-H"q'~)/H);|GmF6Af*)6C#(lkBR-nndEsDCrl
0:&27V<l!q7G0ah|t(_e9c D`W%?q_tAG0?PoV_m$&b5%t'35Ac{nefMGl[Xk&iG>+E@[*
.~e+#}27Gl'zVs$,2ZojK/d)hUK4!o-V>9I2SHVGJ.ah0@66!x2z=_L('$I!RzG\q3a6,P
_<P/%FO9bCu!6+/ub\)wTJBi+X-nk4#hSZbCbH,ZFjm,kla_+w/kd0$|eK_%\7j`cM.`,"
4,uMp%Nn=Ebn5CC1PfT6_m$&b5%t'3H$7G.bAG*a1X8C:+j%t[,]V;N6:8sT3X_q6MSIo5
&k'"e@G2+\U{D_&\'G]b-8^^,.ocM9'(f9a_G'9;Q35ZI!C1PfT6T: }?#.p?A(Y:5i"bc
B[ 77xZjccfB6i9[0Qh|th%)s4BDkn@nbl0>Lz`L9|,TJkfB+727%"JxZGM$Rq#Ga7FEd)
KC(.=)o:k:*\W1FE?7m^c(.%*bpAr$]xPLH0t->{oA_}?OtI9?"=`3PQNM<+5ETv<f)6t@
5[-KJIu`G/u|32Zfqy2jsXfIu2/M,+U/`?^C@.mmZa!e[E+G&B;GG(e8`. IGfVGX0(Q96
VjQ4W|s*]xB(.bN_8F faZ?| s&-l1@]ukZch*; =#tsu+*:[8?h^L?OtI9?"=`3PQ8w'"
k]q`Q\X^hBPI8c&g?;[QVq(#N$KTs_M^!'Ge!g0L:j@[2lqQCJ6ItvJSq^_?N}SE"PreZe
h*; =#Yd9@6@:+%2oJdnKC\`M(YV]{$!M[v*LzX\KH!$ Q^`d?tDW|fUWV0=)FfFLz[?Zm
!QiS1G@6=uoNk:*\D>+jug/MVUJq3W#u<wWL0=)FfF`?5:n"7&6=1zbhZ>On@.4 A9A\u7
>{6tudG/'kYo8bGU+<&FpmqlI,86, \pbgWODo=du9>{6tudG/'kYokEmDr9PL8 CKmxAB
p%NnL9k4MmsQt!4U,+Q+hsYNDhn^ ;uf/MVUJq3W8z3n(7QTuk/M,+f``?5:n"7&FM_ u?
>{6tudG/Quc9C{uBHe-he8ug/MVUJq3W#u<wEb(#%!u~"ODO9hJtjMi [Is+7/tsu+UE&%
# qL#P86<0tsu+UE&%# gl(@<,*OnC<LNtB[do9[\]@]p!N?'YGmTPtvn?e]mL3GL9k4Mm
* [g0m QZ&h>.J/xp)c}7Cn3k:*\r,V]^A?OujJ@p1rBH'7Gf+)~;G4!A9@[2lVVJIJUem
N-LZ\y%tuj/MVUs*+PpmqlI,86, `l 1L"!!rS9dVu8wa<')hP[Ir*tc%gAA]2=CI2E.e\
Yy9V.T6 tsu+UE&%c`oTr\p'EpW>dc\HJtjqd*\H`TdSn=*cP!U%LBY>JIJUemN-LZ]O*8
Gm]a-8':;0Yl_c]a-8':V+JIJUemN-LZsp!g,+Y3JIJUemN-LZCuo[e}n}Ho&eba0$ug/M
VUs*+PpmqlI,86, o[%=loIJU_KN\]tGElB,Vlnpa dum3^$XC%CjFtFElXT%Cu1H V^%C
c_C\=dIUq]#Pi;:flgSJ/_kQE^pbg:i'b'Gz7GD]XN0mBK4gFEUK#x27Glv4E-mWeL\VVD
X0e]!@]$/L'45mY4:8n2XZ""pJ;#:8p$K\f@a(SxgH8GXZ2>GrH"@6sE-to[%=loIJuAr'
R_@JooY!0O*2c9$<GQeRB,VlY;&U^_..':3(c((7%)A\[8i;j>H(<Y-,G)<=T:);ZvQ,X1
13a83pl+bYfLBA>4t>0`c#5%/P$>J^&.B*>4g=\RQP5L@iJQ+#hwo2_nglNE??__ladk,B
rVJMDOE_Xl3SS]d1ErP'tFL-@|O>e"JYBnr0[6(zMW0R[@%>3vRTuT!0(6f);4L'_"JA`l
AB^^2E6>Xda.j[50L9!EqI"%az={Yx<[-,G)gHc2VmZq/'JKE]:+]qY!0O*2c9P(-n3v0h
Xxu4i!*[cIrutLm8J2@:A`+Fo 72/_ueH FNYk$/S4J2K~&%qn#z4 PuE/d^bAm,H'7GiS
1G<b>{=]A"'AKZTz:CtSKCQP5L3<:8uVG/o[%=loIJuAJ_+#hw@+i(n|mLE-:Q.T Jrbd;
\Hu?,<UmBJp#Ds=ddxY_2lsXfIs@BKWjDxAH,kJy`BrJfka7EYllfu[Ih0ihSQ\@YR:8uV
G/JEi;-yivi"crUp0(J0\m0=)Fss\o.qpfC\9\"Au]0t/*Ju4!A9A\EWPZB[(}DhV_"OQ|
B[jyP=0y/*JuIV's<^j#hxUn)}[g0m2kcH\H[8FEUK#x27GlUsr0FbHz@nYP_x5Yv*<K/(
T:0]0;f+UDk.k_7&Gn;M\AD\bXa-5iH{IwK~&%(El\/*C 0'_RosU!t<D%o6fjS?YMr\qJ
"%/gd5a<GoMi[<Va'@&!AEuA^S.1+1mGj,&[N"^|DV\b[xMxYE]'Y2P=A@^`KCm7@]tPkB
k/Y@a!WLFu3l&ws/0(V<$/Sk!Rah E$>A_BrX2Fhk[)wsTuQ*`cIru:Rj?dxTcBw6S:+U&
=\Ns,miMRp2lt?Be>;;2<(myCbA\%\#RQ,ls$Pd7a<Go\@V?a%d,e]mL)};GT:`e0*cR)"
e+h}*{o2RAR-PIre?K[c[dv)ov@16B(?CsbP!O`[-,54!kZ[J.dWNHk_c90_?@`lOH2v/R
f'Yw\0[#b&o}?PAin!4`'rDNoY@VT;\L&T)vX&BG/B#iLrN7L2,!9d/>%W\G"&D@?%Uwkd
")X'.;"Hp1& euE`A 4DP<<Y4-H`is`CLd0^ggNj# v,czPG6 .^k4\8+Y^#Da_9qN9d'o
Eh+qeF9I1Qtwkc\ubK+'?W gI'p/$+M_0mrhtK!"R~u}b Hhk#du<Fu1H FNHDo=)}[g0m
2kcH\Hov@16B(?c3JY`G`)O~""$~YY])mc8bt#!g, 19h|t8]xMiu3n?/WJQ]U+k`i!X=E
l|GitIs.^#fiJIK~&%gd`?5:n"7&6=1zGmMiqR_oSVXmt,p!l|phhD3|A9A\EWPZB[iX`C
Ld0^P0u4!O=Eb2n=BKX9\|Q*aZ Igdms?50|Xy:I(#o k:*\D>+jug/MVUJq3WGi9K*gqI
JMiX.2)yC\t{\`<E^~k.K?!OM:rDTA!i4*&S`=&.K/+ kcPOeQPb32hcj;jX.} 16L 5L"
!!rS9d+jpmqlI,@-fj`?5:n"7&aHe]`_dSn=J?8Itsu+UE&%# to`as!Q,Uy/":1*gt,8U
f(R[id3l!@:G*gt,8Uf(R[E@&+!@:G*gt,8Uf(c@6lY+!@`G8[3SV/hPLrX\!@`G8[3Sf'
+ 5FjLuiTU-,D#v Oo)eVUO6sT4FNH&S`u-;77m|cze|`qiI\yoV*3h^8Y'"Ewf"W`a.Hp
?w,30w;F2C#T8$TTtN*acIruAoVlmo]DQ4`C>qovNnP=`)5~T:C`u$&Hb\44r0t/q^G$04
GwgG.J/xp)(b]-cr7Cn3k:*\r,V]@c[8]r#W?Kjrm,tJitru%)oJWG#P;$>;&8DNIS?wA8
"(q5^EujJt.<#pd*ru+ET%bML]uQiRru%)oJWG#Pn7ra"%azgea7EYlll;:IDi7Xaz3qnR
rao"9 f#W`a.Hp?w,3Z&rqg]Vqui<X'aQ}oV6kbd@:D/M[3]R6LCXI2lI4/ZSY<Lezr[R_
[11 2}UzitT~0O*2H>MiYXW51%2}UzADEbXkGgnr102}Uzf)>}0^LeCwEbt{\`<E3s1&2}
Uzk6J]D]-W09\.>q(6TC0buko)/* 5#`se4U/('#W3JX]U+k`i!X=El|RnbeX3Z&]<2lUz
5xVIJ.-(KU<YA:#3]NWneCtF`A27J?Pq>a r*_Ig84#lAD0w'"&0WC8$Pn2%>Ji!`Y\xJM
iK.2jZ*[cIru[;dbFIMC)2h.o./*EZ5_Kr6\t=:0 tY4T>i\fLO,5y=]KluVR="'%XIVny
/* 5L"L,XW7P#l3vn,fz@V4H['&)iS;AoP(03vM_Z6g(Nj# [mJ}%~??&'VUSZTY "J`6o
h6Y)*&AmuA`5g ND@.#'`b%Op|XWBL.3-'KUN+KU#x^Rb\K;\e@}q`_o8FX2!QiS;AoP(0
AD[8eC]OJQ#4A>U5kE,=Tt^Jr[+X'oJrQ8G'm?QgEp:Q+[oI\&;4:3t#sfj=WY&S`uLZ[l
sFh+tSQ,Uy/"]4GZ"`<VTQf.f+P/ DA~ZSZ75Hm]5^UFkE,=Tt^JfwrpK4!ot}UE'S#QZ&
qpN_8F\AD\bXa-5iK0"wfTp|q8PwUyP8'Y,r0mB&"N")5IUfi(`Y\x%t[<sFh+tSQ,Uy/"
ja,6"`<VTQf.f+P/ DA~p)+a5Fm]IzVj;^Tm+0FE0&1&9@t|t},5*) ic}>p>9Jq9y.8^^
,.6t1 2}058~(3\oh'>5uO,:n/dHQ~K5!ot}UE'S#QDP<P.ToI+[!g`JrJfk0&i+@i.z_>
JNW5DxAHtc0|9@JRokQ|p&o[m$:w($`3iQ7UQUca/+st\MU$B9R`u%iAi `Yc_hUc@"t.N
[;sFh+.MnuuhkE,=jJDS,3J4"u!{kE,=jJDS,3^Eb\K;u^ d:UW@TFqoq8Pw4|fPXy<+5E
jLk98'K=\*H$P{*bQY#UZjN.fEdw:<O0fwbdYM#r.N9alCf+1Eng*Ut/Tk0& BnTEVpzV]
3v5DuA`U8[3SV/hPLrX\:8n2n08'K=0~fN:/#$")>gC5a<ikQT<+dtT:uT,#5^*a% -V 5
#`se4U/('#i! 1L"G??d9yD+iDcrUp0(J0\mO,bjjx=loNMi0NkQq\-5:0 tY4!@[8p%Y&
\K`TVgn05Q*_a{KCcrTw2J#TH4S=Y8nmW&!it.n}r90`@ 8*[bVchjc`3ti;;/@RB&uAeC
m_j,&[N"^|DV<B2PGk-K*) ic}772I,1;kf'+ *[QkaZKT;LK%Q*K.0aYNmg%=@}`lm$:K
T@!i<2f#bK;AVUO6sT4FNH&S`um{Fe"FAAu|r$\xWx!0Jnk=,=Tt;'D86I-O 5#`se4U/(
'#i!%@r"Tkfyn%$XJ0*mQpP/ DA~VfT?&(Y!n.PZ%=d!kw`t 8ukkE,=Tt;'D86I-O 5#`
se4U/('#SKs-$|PSHF#'-5&iifPd8x5ZL#JN:b#i!hGm*NnCrB5DMa QQP3ZDu')P('Y"(
u1:E@[2lVV6t(7psHm&Z-(KU(Ebbew'nZvV)r:RL1=[8*) i#=ZjN.&%<Y-,G)r3,#5^ G
'Aq5V]Q,<K6js}%gt}t},5u'/M,+t.u(/MVUJq3WCEAoSI]J/'&~J2K~&%qnv-,:n/A_+F
WXUw6!57-AM  s3v`b%OZm#{nbLx8iudX=O,K3_\[Zhf-,D#m7r,n^t9m(oz%M952lZ18K
uV(}`TcmraKq9i_FtYu6L!5ZL#`Dpz/X'"4&J LmJAYwk+p"tRL!Jcf{YXt5R==Y+zcKau
\7fE.MtlL!FUX1j:m>-Xp,@3sXDZh_'6r~R==[f3YX`D)C67)oRpMj=['HH 6f:+<{:ji7
Pd[v$ _Dr/!lRqs@[5dfYweW55HN?vk2K?!OM:rDA~Y/?7L:Gb15T,`!q`Eu(,T:4Q% 'P
F#?vL31L1I&B9y,8n/Kq!oBKNPfT5a6MNPG`,10\2/V{N9G10xj-a3LCP;n.PZ%=d!kwEy
K/+ ?E'xB* g>j0`70&e&eZ3!iDi(ctWHm&eZ37?72[@36[zPmfvU+uF_QNM=)VjVchj)Z
W:8ev*P/ DA~VfT?&(Y!n.PZ%=d!kw`tKCv)8'K= n.bl47&9 5ZL#JN:b#i!h"(0`U+kE
@$YFIE0N7TTSYu# ?!t=Rx&[a*<{r5.E[47uP`MVB9VU<{!q=El|#Zd"T9FHRYVE]mJYk`
\7?|<{i9<k@:6+Yxu'EO"fG@>v*`@:HM<{:ji7Pd[v$ _Dr/!lRqs@[5dfYwug$N@:m"I@
5xX jmuGuea+hjEs[c`Ipz/X'"4&J LmJAYwk+p"tRL!Jcf{kd")hWmx'"P e%QAU32>SH
E0_/Ao=ca4:q%c!OBEU(ipcd)khVBmIYsYp~oxU`n.PZ%=d!kwEyK/+ ?E'xB* g>j0`70
&e&eZ3!iDi(ctWHm&eZ37?72[@36[zPmfvU+uF_QNM=)VjVchj0Ah.tS=@K};WBvVsM8j,
[I!ie?3yf'+ !Z* ;7g3dV:<o~oI4t 3#`se4U/('#tLFqr[+X'oFnc`7CiN.2)yI"A uA
]rA=#5uRJxEZrH?50|XyU_SV#P#(;ah.ihsaC,XkGgisQ5Jj2D#T8$sM`T:0 t&!`U8eDd
XkGgY}h'sbo$t{h~k/K?!OM:T6:v:v84ir.2)yAB]$:0 t&!`5!J }TA!i,"`' I# $>nS
2M#TH4JhtLdS,q;.tS@:MjYXb N}q^#P8 BR[cgPsbqNWZ:8n/f.-Yk4ND@JbitL% #B&S
`uYG<+3S1S8{]wVchjpeAB[8b hhfKG&c`7CeJDS,3`G`)eTQ`],KN\]C^9\"Au]^BJXRq
fE5H)k`aC{e2QF&DWKFuSxh)f7`?5:n"7&FMc| E'A%iH )`Z3bJmr]DQ4Oz""pJGitIs.
^#fij)'H5jG~7Gp%NnL9k4MmsQt!4U,+& g=[Is+WO2pJDp!NnP=r;E\%>t1fI[Ls&V[kE
mDr9`:W?JIJUemN-LZ\y;JBLAtndrWkZ;#`2'@]J<E3srTkZ/W[\9?`li(8Fui)JX7Jj3W
`UdSn=*cP!;kO<c`Q]6wA2C_=dIU&2<|\x.q4j#).Nuo)}[g0m )fQXFO,"479;L*gQ)X1
0&(r&n7\K 7w=]5IjLt]WY2>Gd\@0yrM& WKB1VlX:DaV(J.\A')5<*  *6!8z)I`pZC u
Vn&%<Y@AMr=F!}GA]SuH_QNMA@("irN%uA1&A|;;(<d97C)xb,5i(%`3iQ[I!i]7.q){G&
[eu^uY&*t7^"19d47C:?e`9Wus^B5YL# d:Uh2ihRpukH  H!m-VEfY9:8uVG/\pBoEQon
]D&)>H(@Di(c0+tmsfW|Q J@cT@:% h~SQK/;0EJba"bC@a<ik;~sQi(-[Yy## E`nr.&h
?pQHM:`U* [g0m )fQD"A\'9;f[GucosNnP= iNfhfLB]B,s@AiNDm=d^b@Xu2iR'H*E!T
'7[8@-1e-]O9v t4B-Y/O,"479;L*gJrIVny/**_hz9'1u:n#$gKR")z(D<L=]5I)k0kB&
"N")'+'GPMc+YwMAVP9aYzDa3}2n&lfK.%`@8 $2(Qa< Q:w$~h~SQK/C89 MR].gtt)`E
]yO,Pj[m)Lf)WV@]p!8i=]Gx<P(60kB&"N")5I3|A9A\ 2Vl.+)^bhYM(5qLR_%?DM,S(z
XR!QCed,$|$2.6.n*dP!(E1#LB!$#UNn86AU<{6`;8W{h(2@)~)GNQn@'"@0, M4OCkhKC
-K"ODO9h`b\fWZasJ"d~gfrQp'gRR")z(DueosNnP= iNfW-FZi!+<AF2yU{8wa<ikQT[;
oqY"0LBHYI1<Gm\@oxQ|%KNSYJ&U^_..:-@-1e-]O9FMjxhwt]WY6wA2o#72/_]M;J5o-a
*03L5DO;u2mrBJI.;8W{nnSJ7U2LrJK8iq'H*E(;Q,Ng;%a[P(2>5n-a0vYy]<_uDiVudx
_ed8a<JbD]dv_ed8a<Jb8y=W.TV@UoNaVc@-1e-]O9RYk@>5kE;CG(Us;%`2'@]J<E3s+}
GWgHTsDNR4Ng;%a[P(,L.k':@Uo[BJ6IKtR#rcU,&3WKB1VlY;=)h\78#O1%gb7U!*VgH`
>*DCIViT7US\I6R;rMDfVudx_eFTp1#=7!?N2;Cfd,$|$2JrGybRc9 D7C;Vj$Z&Yfe3t#
`E@-MAOCkhKC-K"ODO9h`b\fWZe<P(-n3v0hu5iR'H*E!T'7:gEN0c<bFs8Di"Op89K0t9
fIuFY#GH%m s3~gbsa$18}EY`jfU0Ar(p/5xt=BL.3[;hfs-<RT:\@/xF[?r1%,G:-U$L(
Gb&h?pQHM:Pj[m)Lf)WV@]p!8i=]Gx\pADCaJpJtkE0&6`blEs5aQpLB]B,s@AiNfwO=(E
1#LB!$Uo)}[g0m )fQR0AWdp<\mdPh[m)LPS *r=V]tW;pnq+[!gG}Y/q.(CQ{k3K?Vu@c
mypOU)&3WKB1Vl "Jur_R_%?DM,S(zXR!QCed,$|$2.6.n*dP!(E1#LB!$#UNn86AU<{6`
;8W{h(2@)~)GNQn@'"@0, ovQ|i;h\t#0u,G:-0_g=7US\Q>X1<S-,G)\]O,1#,G:-U$L(
Gb&h?pQHM:J@;lT:tR`EBJAtndAVd,$|$2.6.n*dP!=Z$M6kSD=_iDG{E]-YV`<+JJP!U%
*aJ`8y2lVm2K#T8$tH%k#wL rDZg\DVchj)ZYzV!n,A5Xk=)L 'YGm-Q@)Z3!i3v5DuA9K
Z"&?ps]D&)`5!J }?4A#R_KC[zPmu1H 6>#l3v5DXDDa<<`25<,Z; $T3L]hH&'DgC7US\
I6S0+j:-i;'{3vj) C!m"#.0:-@-1e-]O9 ,4_S2?2Uw6!KM"Orb=4A oOn@L+rDZg\DVc
hj)Z,eh,N:sTilcdt]WY2>BK?r=].mZE"7/+:fQAeCC8=c6=tsu+UE&%c`-2!X=E7'iiFc
\@')Tki(8F3A(*_'hso$ixkb8F2qBbIJ'@]J<E3srTkZ)};GG("O<G% h~S9$bn>k:*\r,
V]@cov7"`UdSn=J?8Itsu+UE&%# Q,B[tI8Y5Epij"S[R_sQt!4U,+& ,"8`ml1[-(KUc`
`Q?HouNn&S`ulzBJNSY/Vchju&QI2E#Ts?9<iW.2U%&U^_+{M  sc}rul&du:<n/%)oJ p
*v`'@o-9LOEK#"fp1(;F Aq=;#`2>0#T@Aev+<BiJ'?rBG[Gc1TToTBKX9G'0w;F:.&S`u
lz%=@}`lAxVlDf')pH\t^EXv!@FMMv>3!#cA6lg97US\Q>X1KB>Q('WKFuSx&S`ulz/W[\
9?`li(8FiW-d\A0yrMUw=CI2;$`2'@"/8#JrRqfE5H)kc| E'A%iH 0w;Fr#ilcd`qiIrc
h?]sg{X7SaLB]B<E3s<^;Y$uJ3Wjigo%$~Xn^^LB*/XGDa<<`2myp_;#`2'@]J<E3s8zA@
 ,Ju'4WKB1Vl bVns}7?W>eC#U.N08K#Jt^qiU'H-(KUc`du<Ffv(T3veC#UV"-jR_Y*U_
SVXmWW1*lbr97QsfnAXZ=)L BTi"v/j#QXNg;%/)Vy(|3vk%Q/Ng;%/)Vy%9!$i!3| ;WL
i85NQl k.b+Sp [;hf6 t=BL.3K/4y!knSS^Xm 0h~D#YStAFq<C+Ee28-*gJr+@BiJ'?r
BG[GCquh!+'U-CM  sY3tCFq;XTQf.f+IEuc4!@0sE%lWKB1Vl b+cJ/i!tmo0'6WKB1Vl
 blDgj8GXZ,L.k':%Z'G[Zhf%!G<iQS9$bXh,L.k':%Z'G0O<?T1>Qk&d67C2C:/ t&!`5
 I# $>27m^'q cfLIEY!2shsdw:<n/(@&!WKB1Vl blD8{MR[l=[Bairg' WR4NgDfT>!i
,"YEs-l1f!R;NgDfT>!i,"[zY=W3)km_F0KO=C(?02ufQI;-&RZgQxKEM d!kwK?O='$bh
uc7|.T\fDm')P(@@[8eC]OoV.cAGmM6hv*1%;F:.&S`ulzRYU%ic;AoPA_gP.J,:d47C)x
b,5i(%`3iQ7U3w>0VgCpXkGg59Lbrc]T<E3s-,G)Y:=)h\78#OL rDdy<F (ItY!0L,"':
iN2F#T8$tLB-E{5_Ho?w<CMj^|&N&e }ZgQxKEM d!kwK?O=\y<E^~=|]oh7;AoPTPf.[@
hfk5CO@[2lVV>0.&Tt@|)xt&T|<2\A<,3Saz3qo#r97QsfnAXZ'S#Q-5hwMXu|EL9x#i!h
QeoV6kYC[lor*W/('#:J[Y${nWbe00uk.HM  sc}ruVP((<Daz3qV:>0.&Tt@|)xrd=4`?
[k$7SuZQcA`9T4\]0md4\H\p0`r(3B>0.&Tt@|)xK5!Bo/RAB^6(qy9OHB%Col[6%g8K:+
j[?ii!h5cpoUflk5Y%@/i!"+e&2Mgo3H]r0L2P3xeCd6YJDn9\"Au]KorDdy<F (It$23L
mxrM0ZL/<1rQRqbeX3O;gdk5Y%Xtgqa7EYll+Z8`dC7C!FbRc*TdGZ:8'60c3k:oEd@yE!
bl:Rr_R_Oy<f)6t@5[-KQs[/=)6J=]G#cO>7k2=Q(YY|tGv*)_jpB(o[0,mtC\9\"A<DQA
RPNg"lNn(7>NtMYd\KMATpr'I6SHa2Y3U_>q(6TC[mhfIEY!2shsdw:<n/SK5?h\SxUm'o
FnVS"6/+:f#i!hAUXDVchjc@_Q1NYzV!n,A5C64bg[TToTBKX9G'O;]O<E^~=|bdiW.2U%
&U^_bbtL!lnSS^Xm 0si1yiQ7)-R@)Z3Lt[;n&BJX9G'M_Gd H%Kuko)r90`@ >0N_ND@J
rYV%p/Y&\K`TVgn05Q*_a{KCcr7CiN.2jZ@iXVXVOn')muY8fEbeIiBK.3-'KUP-[WSV#P
#(;ah.k:Y%2>b'7)n:C6G-;48y=W.T+5.nVTM!)z8y=W.T+5.nVTFZ(@0+7VqaN[[<;^8y
=W.T+5.nVTM![l"}`*0YGg.68`dC7C!FbRQx$nADgqUl58Ma QQPNg\f<E3suj<X&R*_a{
KCcr7CiN.2jZ`Yc_`ae]mL3OL9k4Mm;%`2>0#T@A%6toEfS1</sM\xWx!0.28`dC7C!FbR
$+o/'6WKB1Vl blD] [x"%'+WKB1Vl blD+~XwMUJ~VUO6sTdv<F:. t;Va[KCJ}C\9\"A
gOn=AB` \@')&S`u$2AA[8`5;tD]MwN3f>fMn:VHh!M29Y^R;9!+'U-CM  s0jGmEaR|3|
A972[@@c`'g a7EY6v-R@)Z3Lt[;MeV/hRrNezTToTBKX9G'f#8-EZ5w5loBQ*<K6jK%Ef
0.KrrDdy<F (ItnVbe[;sFh+6%t=BL.3K/4yu?,<#Sfp1(;F Aq=ABZ&]<Pj\O`.[$13=c
U\BheCs%ezrf)2t@5[-KQs[/=)6J=]6*JY95V ]]U(2shs8cpORY&v3XS7v+)_jpB(uAQs
[/=)6J=]o#<C)kfgawaPf5LUA$[c<EQARPNg"lNnZ&L+rDdy<F (It#Wfp1(;F AP|`U(~
\L_oNjio.2)yo 72/_(x\L_oNjio.2)yQ*<K6j?9-\@mmyFe`laZB E{5_K2_\[ZUJ@?Dk
n^ ;#Tfp^Ue'ND@JaH[;hf5?K7&C@=QAeCC8:0 tQ,^Ab&/) QA`+FC\Vudxcig3c.TToT
=Bi=;AoP (ukd>D.R?Glkq0^u5WG!}nQk:*\r,V]^Am) 2#`"t_+Oz=)l@r$ilcd7|!!H5
_ u?taj,nO`?a*N-n|k:*\r,V]V9(|3v@-Y=JIJU[#O,t<]xMiu3n?hpduY_%?Ktd#c27r
D]rHE\%>t1fI[LGzbRc9rVf]O,"ODO9h`TdSn=*cP!)y,eh,N:sTilcdV'J..aD^XkGgX<
O,1#,G:-)xEh[Q?6BS72[@36Uw6!Gy7Gf+DmiW'H5jG~7Gp%NnL9k4MmsQt!4U,+& \R)~
[g0m2kty^b1A`c59]ISvbCTzLB]BW~i(-[YyC[=dIUt@p! p,TF! ,u(>.@AOt<+JJA>oI
2jkP/f_eK/3("O7"(??K7EXK0m;$`2'@*7_87/]/+YmK7&,#'v8Kh>t}(Ed@c*.%*b:Kaa
j{ QE*Q6FH[7n@_!^Le'GzbRNju;0 -%\z.q=Ct(2M]V+4c$SB8e=U7E8+G'8=\@pIV&6!
rTkZK3!oAjnd&;DNt.q^:g*g+C=E,<77`oZC$#fp^Ue'ND@JFMRv=m,_kQDS,3ovQ|i;SW
I6(E\L_oNjio.2)yUvKEM #@fp^Ue'o/n6k:*\r,V]36,e^^,.hj8&.TF0A_+F%~5m[vhf
 J'APtX190[cnw5tYx@A*\ioe&A1nARydwoT<fcePK3GBq!'Vg8P_^A %KNSrCk49`_Y6w
A2J.ecuQo0,KSj@A^`Zr5MD@b i7C1&l\w\8+Y/k2`h:LB]B,sX7Ue'od8MHP(BLWjDxAH
qH#P86AU,kJy`BrJfka7EYllfu[Is+b:@:itg"H"bRc9*^% K0;0% h~SQ`Rl7'"PL8 ir
bps1m&%W\G"&PLMZQu2PVyDxAH,kJy`BrJt9\o%te*/v%mGdi.t@it'H*EJ]4  4cmX^"O
DO9hkDq6#P86W+DxAHtc2jsXfIfwU+rcFSMv>3!#cA6l8zTC;L]W[nQP5L@1t@u7iRN%m_
'zN"^|DVu;"7csSB 56LI~Vj;^MpbDJrGybRc9*^% K0\&Qr$nILB}K1JSD\1XNQVc"ODO
9h:856/`;k@yXD@]p!n_]D#F.NY!0LGmS1+~8`ml1[-(KU# _dbo[;=[X7ttb\S'kEmDr9
PL8 nVbeciSWO+,4-K-K%KNSHyQp`?5:n"7&6=>g%,QT`*6~JlJlcek:*\r,V]V94hRXk>
mDr9PL8 Y!bhR6/u+jN0NMNM6wA2jvm,E\%>t1fI;,hBbstLJ5 soMg) k#[L!fH=He7tD
!ghdW|qh9PTPtvn?CKe`k#qO#P86W+DxAHTQ&BD&b8ttp!L\j|AG\pBo`LpTl;SJ7UQp0&
WYt $_QQ0O K7CDCa<fH"'R}fQtHBeL+"/k5COU\LB.3Zj@]XI@]p!ct.%-I!{iS[lM`u2
*%8y2lVm2K#T8$nV1>K1`U]SWnp%8iQAeCC8R<<K6j*dt[DFf,LB]B,sX7Ue'oCKAEu|W/
WW(N`cuc:`(# 1Ju_T9d>"-8@"86<0"a@:pU&Hh1NH*)?"81*gJrIV>ITQtvn?04nJr[I,
Vst}G0gH.%*bpA@<s1EVpzV]WZ@-0tg=7Uj&`'a*N-R 0FK1`UKE]_8Z;<Mj'K1G^O--VI
-%[EJ+02M*(W\L7?^`NiLpddiqQT,LTQfQqM#P86&ZE}c7@:pU&Hh1NHS+&%<Y-,G)<=/m
PvZFN!t#fI(El<+a+4rFABrFABpWZ!]<jt,qZ,&[43^$PBk5KoKYjt,qZ,&[43^$ew QE*
Q6681z7]*SGmJhe]mLJ>"srbh?Jt7,i dYC8e/C8=cHo&ZiRPd..+jN0NMNM?[+W>W%lqp
V]Vy%9o2RAO&,5o:l0u`G/is'H/`=c.5'v8Kh>b+u,n?sE90O#^{Nj>$=\% SIfQ*^" 72
5J?Uci.xU&q0hm;_t7O'/xs-5mpU&Hh1NH*)?"MfX5@]n?L.dYC8){;^GmAQt4cVb]Q5G\
q3Jo^b6YblEs5a&eX7Jj3W8~0eukH"bRNjJp-(2M,1rZR_* 0\Vm5>$ ND$N]'t-TAbNhz
:/#$p$Nn'@tA@!:*3w!@uAJ_D\aJF]Sxv t4!l=E7'T:tIf->]k&tF\=#(dCC8r\+X'ou=
i9L^m<1[l{'*Pm4j>$,]"'8#.a$>:PnLQ5.$KO* 0\VmkDcy:0#$\p0`8~0e_U?[+W>W%l
qpV]WZasi!@9:H(# 1I$A [8Uw6!SU=*EZ5w5l5ZL#0tojZc193kW08KX2!QH"bRNjJp-(
2M,1fvbdS%%tb3bA76/mPvZFN!t#fI;LMgU&*ar(3BL9k4cCWV@]^Oe']\]F#P )tL.Y^_
,.-N<6q690O#^{NjW]Q*uQ3[@A<MG'8=\@;t3=o[`FH)78nGA+t48Y#|;aX7ttb\S'[;c%
SB8e=U7ER%$n3vPBG1nv'"PL8 #lILB}eRmLJ>"s[k`STpa7EYlll;dk,B.jVmK4UZV-r:
RL1=[8`5;tG)8=:|XL<f)dD]-W09\. C'ACG=d ttQhbKz!o<E-,G)Qr??Q2Kn!o ir<jx
(7Ju 5#`cUg3,Wh|gkNE??''??&'D]Ys&jGB`:-u:-i;'{_dbojx=lDCEbEWn}TPf.f+-,
s2!OZ[J.dWNH@Tf'+ ib'H5j(_c?pPoI[GL2B)=I>\h>"/Bya1 g.bfn[I!iU/V'6!8z5Z
L#osNnV ADqxR_K5!oAjnd&;DNWYUw6!Gy7Gf+[l^A/x&e&e!J'7W{q<C%>8e`W3e3crUp
0(J0\mO,,tC`)0R2pd 1#`cUg3,Wh|8|5ZL#osNnV ADo[uQrbh?`Sc%TToT=Bi=;AoP-U
E""(U%Ed\{Wx!0Jns%8}D]dv_e[;hf5?K7&C@=G'8=$~Xn^^Kn!oeNQ`IXovb- C'APtX1
90[c )Y\g|8G4 q6E\uf/MVUk2%)^,a]<jj)" 6m`ZqYG$PvYu!^mzE\%>t1fIXiv5/MVU
k2%) .nVbeJXJQMi#pQ7IiK4!oOxO+Qy_N9f::I~M~PBOfYB.JDL2ym-b-rDrWR_$ZJ0*m
QpK*RqfEEX"T 'gqmtlcJQ]U+k`i!X=E7'EZ]GR6dtpiPH[Za.&.0 f'+ tEpoqlI,:8ki
K+CuO;`UC)FpWLJ! s& (\DNu7>{6tudG/mqlcJQ]U+k`i!X=EL\`U0.I{)hl}$O(x;OK%
8#K2rculRJ5i"#recBWL..I{[Zv4RJ5i"#re]TWnFE-rN^@$Q~0Fh.uTRJ5i"#U(dc)2t@
5[+_=V!$=uoN?.#L@T(!3$c<b}K_l{7"I}E!Vb%93vP09yrM BretK!"R~L4bhD.+@AF2y
U{n.PZtDcdk:mGsOuB^b HbNDi8B%}??Q2LB?dTPprG2=I`U@-4$u9r97%EW8'G'8=$~Xn
^^Hk%`#>ZjN.5?sw>{g[bj7%EW8#7Ud(jq,rX8`*6~c<b}<`'5]A)LqaA&t=tF9?5ZL#os
NnQ/$[U&n.PZu1RJ5iRSLS5xL#9=7Gf+a.#Q;7i"OpsT#]`9(6f) M9cK6#s+A>t.pKU\J
P)??Q2hyEs[cdMa[[$a<uAYkGWQrrcMD<ZA:&M'uf)8G?ifVbA76L./Cr;5Dsw>{<Pbqu#
l|E\fwO6;lf'+ 3|+c!$u#l|E\fw]<j}"cAAt K&hGVe&q<|iQ.M^^,."O<GTtf@WZ(7Ju
8Mp.$M;X*Do2'6`)Y&!CQHeCo4;_m=klf.+ N'"O&m\w[}%}lD\HK6dTH"Z7Rspd[G*+^_
,.LC,{^^,."O<G)iJuPM8c<=swbX@:k&ugRJ5iQ6IX\p0`ukc@WL#CS9u2Ozn.PZ)};GG(
((JuPM8c&gt %gszj"1iP@O+Qy_N9frFABkRV'T=+i\<=[A oOC5P8\1>X[8;2&R'('G]b
-8^^,.nzJiQag6VeoZ@z]tRa[fa$Gz7G.bAG*a1X8C:+j%t[C@.0s\MP#i[d5^Yx[;^F3p
f'+ '(??&'X7o{mrE\*c:K=]dU=F?cu#'|DNsu$-n/-__"u?taj,nO! .bfn[I!iY3Uw6!
k-Z.W\(7&!??&'@A<Af'+ EVh2;mO<JopoqlV] 3lB#WZjN.2><yNP;h5ZL#`$>'9$AVXD
O,<dG'8=TP]/\pbg"p[g%p&5^_,.v Oo[;S[-bW}P'O+Qy_N9f::I~M~PBOfYB.JDL2ym-
b-rDrWR_.ds5WbBo$'6kSDhje_]#JM6Y&7TQprG2mqZa!e[E[;0X&l1lUMG.H7A&(1AbH)
:)? QM9&E]-Yl6;eJJ$uh4^M=g5l=vDCM[9cgOIHbCsy[^O2J^Qag6VeoZ@zW~<f.a,",$
.nBLNSn_<a=]`LeD9? -f9Gl?vaFi2Z(Gf2p/* U6Bi IF#(*@qL?v[cu^oW+k*_m)rMnA
_!hvY*<f4-H`K/d)7C0aWt-Kb\)w&\'Gv1nA_!hvPi[m)LPSkE\H"6#3A>oF+`R.c0tLs>
nA_!hvPi[m)LPSkE\H"6#3A>oF,AIAO;`U`r_!;=I~Vjfi"!'7W{q<C%>83t:G+b2tS2s&
+Ph(.M""UvMUt#fI7,3X9}n2PZrbZq/Le2,iVVdcg3M8#AfT;'5ZL#0trM#-27fwbdYGn.
PZf>a(SxY:n.PZ (6!#l3vb !w8[` ljBR-n8n`U6T:+86"NCFa<fHSHj[)X/)bF0VX8%k
.bV^2lV'V!!J#`)[@A1";F9e;JBaB+nd6[!`C:TZW-Uw6!6X!`C:)OA L',=@ FE\D&vb=
ewK&!y:=Gj8Di"Op89`e!wQTr;q8+2bR7EAEpWO6u2Ozn.PZ)};GG(((JuPM8c&gH$7G.b
AGt+#$/k3o:j;Vj#hxUn%i.bFN[7;2Q]&%a<iQ[IG/BGs?MP#i[dO8UZv-#s[Ahf^=&xa)
0"F(PBOf!*cbN%s{j"7/*SGm**Stnd eo5B1]2;5O)rd) I3-J_Ysp;`uk*dQH-O]uS!'"
 sSG?A,xTzEnZY<TtbKwG"'@F!a'"?=}"dh4>]o::) P

